VGSE: Visually-Grounded Semantic Embeddings for Zero-Shot Learning

Human-annotated attributes serve as powerful semantic embeddings in zero-shot learning. However, their annotation process is labor-intensive and needs expert supervision. Current unsupervised semantic embeddings, i.e., word embeddings, enable knowledge transfer between classes. However, word embeddings do not always reflect visual similarities and result in inferior zero-shot performance. We propose to discover semantic embeddings containing discriminative visual properties for zero-shot learning, without requiring any human annotation. Our model visually divides a set of images from seen classes into clusters of local image regions according to their visual similarity, and further imposes their class discrimination and semantic relatedness. To associate these clusters with previously unseen classes, we use external knowledge, e.g., word embeddings and propose a novel class relation discovery module. Through quantitative and qualitative evaluation, we demonstrate that our model discovers semantic embeddings that model the visual properties of both seen and unseen classes. Furthermore, we demonstrate on three benchmarks that our visually-grounded semantic embeddings further improve performance over word embeddings across various ZSL models by a large margin.

==> figures/01_ablation_cluster_num_error_bar__AWA2.py <==
import matplotlib.pyplot as plt
import numpy as np
labels = [50, 100, 150, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 3000]
# labels = ['a', 'b', 150, 200, 300, 400, 500, 600, 'd', 'c', 900, 1000, 1500, 3000]
x = np.arange(len(labels))  # the label locations

y1 = np.asarray([58.8,61.5,62.5,62.5,61.8,61.3,61.1,59.6,58.1,56.9,55.1,54.1,54.1, 54.0]) # ADA-oracle
y2 = np.asarray([74.7,76.8,76.9,76.7,76.2,77.1,75.8,75.8,75.6,75.1,74.7,74.3,74.3,74.1]) # ADA-oracle
# y2 = np.asarray([29.9,28.3,30.1,28.5,28.2,28.0,27.9,27.6,27.2,27.4,27.4,26.6,26.4]) # ADA-CVX
# y3 = [66.3,67.5,67.4,67.9,67.9,67.3,69.3,67.0,67.1] # human_com_ADA-CVX
# y4 = np.asarray([62.20, 62.20, 62.20, 62.20, 62.20, 62.20, 62.20, 62.20, 62.20]) # human
error1 = np.asarray([0.2,0.2,0.6,0.4,0.3,0.6,0.4,0.3,0.6,0.4,0.3,0.6,0.2, 0.2])
error2 = np.asarray([0.2,0.2,0.6,0.6,0.4,0.3,0.6,0.4,0.3,0.6,0.4,0.3,0.2, 0.2])
# error2 = np.asarray([0.3,0.1,0.2,0.2,0.1,0.1,0.3,0.2,0.1, 0.2,0.1, 0.5,0.1,])
# error3 = np.asarray([0.2,0.1,0.2,0.2,0.1,0.2,0.3,0.2,0.1])
# error4 = np.asarray([0.2,0.2,0.2,0.2,0.2,0.2,0.2,0.2,0.2])

fig, ax = plt.subplots(figsize=(10,4.5))
#6E177F  #D4EDB1
# #105CAA #C5D3E6
#E6A31A #F1E8BB
#659F24 #E0C8BF


# pyl.plot(x, y1)
ax.plot(x, y2, label='Oracle', color='#E6A31A')

ax.plot(x, y1, label='SEDN-SMO', color='#105CAA')

# ax.plot(x, y3, label='                 ', color='#6E177F')
# ax.plot(x, y4, label='                 ', linestyle='--', color='#659F24')

ax.fill_between(x, y1-error1, y1+error1, facecolor='#C5D3E6')
ax.fill_between(x, y2-error2, y2+error2, facecolor='#F1E8BB')

# ax.fill_between(x, y4-error4, y4+error4, facecolor='#D4EDB1')
# ax.fill_between(x, y3-error3, y3+error3, facecolor='#E0C8BF')
xtick_list = []
for i, label in enumerate(labels):
    xtick_list.append(i)
plt.xticks(ticks=xtick_list,labels=labels, rotation=25,fontsize=8)

# ax.set_xticklabels(labels)

ax.set_ylim(48,80)
ax.legend(loc='best', fontsize=20)

plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.xlabel('cluster number', fontsize=20)
plt.ylabel('ZSL accuracy', fontsize=20)
plt.savefig('./out/01_cluster_num_AWA2.pdf', dpi=800)

plt.show()

==> figures/01_ablation_cluster_num_error_bar__SUN.py <==
import matplotlib.pyplot as plt
import numpy as np
labels = [50, 100, 150, 200, 300, 400, 500, 600, 700, 800, 900, 1000, 1500, 3000]
# labels = ['a', 'b', 150, 200, 300, 400, 500, 600, 'd', 'c', 900, 1000, 1500, 3000]
x = np.arange(len(labels))  # the label locations
print('labels:', len(labels))
y1 = np.asarray([70.8,74.7,74.6,74.8,75.1,75.0,75.1,74.7,74.8,74.6,75.1,74.9,75.1, 75.1]) # ADA-CVX
y2 = np.asarray([35.0,35.6,35.8, 36.0,  33.9, 33.7, 33.8, 33.6, 33.3, 32.9, 33.1, 33.1, 32.3, 32.1]) # ADA-CVX
# y2 = y2 + 5.7
print('y2:', y2)

# y3 = [66.3,67.5,67.4,67.9,67.9,67.3,69.3,67.0,67.1] # human_com_ADA-CVX
# y4 = np.asarray([62.20, 62.20, 62.20, 62.20, 62.20, 62.20, 62.20, 62.20, 62.20]) # human
# error1 = np.asarray([0.2,0.2,0.6,0.6,0.4,0.3,0.6,0.4,0.3,0.6,0.4,0.3,0.2, 0.2])
error1 = np.asarray([0.3,0.3, 0.2,0.1, 0.5,0.1,0.1,0.1,0.2,0.2,0.3,0.1,0.3,0.2])
error2 = np.asarray([0.3,0.1,0.2,0.2,0.3,0.1,0.3,0.2,0.3, 0.2,0.1, 0.5,0.1,0.1])
# error3 = np.asarray([0.2,0.1,0.2,0.2,0.1,0.2,0.3,0.2,0.1])
# error4 = np.asarray([0.2,0.2,0.2,0.2,0.2,0.2,0.2,0.2,0.2])

fig, ax = plt.subplots(figsize=(10,4.5))
#6E177F  #D4EDB1
# #105CAA #C5D3E6
#E6A31A #F1E8BB
#659F24 #E0C8BF


# pyl.plot(x, y1)
ax.plot(x, y1, label='Oracle', color='#E6A31A')

ax.plot(x, y2, label='SEDN-SMO', color='#105CAA')

# ax.plot(x, y3, label='                 ', color='#6E177F')
# ax.plot(x, y4, label='                 ', linestyle='--', color='#659F24')

ax.fill_between(x, y2-error2, y2+error2, facecolor='#C5D3E6')
ax.fill_between(x, y1-error1, y1+error1, facecolor='#F1E8BB')

# ax.fill_between(x, y4-error4, y4+error4, facecolor='#D4EDB1')
# ax.fill_between(x, y3-error3, y3+error3, facecolor='#E0C8BF')
xtick_list = []
for i, label in enumerate(labels):
    xtick_list.append(i)
plt.xticks(ticks=xtick_list,labels=labels, rotation=25,fontsize=8)

# ax.set_xticklabels(labels)

ax.set_ylim(20,80)
ax.legend(loc='best', fontsize=20)

plt.xticks(fontsize=15)
plt.yticks(fontsize=15)
plt.xlabel('cluster number', fontsize=20)
plt.ylabel('ZSL accuracy', fontsize=20)
plt.savefig('./out/01_cluster_num_SUN.pdf', dpi=800)

plt.show()
